Conformal Lyapunov Optimization: Optimal Resource Allocation under Deterministic Reliability Constraints

This paper introduces conformal Lyapunov optimization (CLO), a novel resource allocation framework for networked systems that optimizes average long-term objectives, while satisfying deterministic long-term reliability constraints. Unlike traditional Lyapunov optimization (LO), which addresses resource allocation tasks under average long-term constraints, CLO provides formal worst-case deterministic reliability guarantees. This is achieved by integrating the standard LO optimization framework with online conformal risk control (O-CRC), an adaptive update mechanism controlling long-term risks. The effectiveness of CLO is verified via experiments for hierarchal edge inference targeting image segmentation tasks in a networked computing architecture. Specifically, simulation results confirm that CLO can control reliability constraints, measured via the false negative rate of all the segmentation decisions made in the network, while at the same time minimizing the weighted sum of energy consumption and precision loss, with the latter accounting for the rate of false positives.

==> anc/SupplementalMaterial.tex <==
\documentclass[article]{IEEEtran}
\usepackage{fancyhdr}
\pagestyle{plain}
\usepackage{subcaption}
%\usepackage{subfigure}
\usepackage{physics}
\usepackage{amsmath,amsthm,amssymb}
\usepackage{siunitx}
\usepackage{graphicx} % Required for inserting images
\usepackage{optidef}
\usepackage{bbm}
\usepackage{amsmath}
\usepackage{amsfonts}
\usepackage{optidef}
\usepackage{algorithmic,eqparbox,array}
\usepackage{xcolor}
\usepackage{tikz}
\usepackage{hyperref}
\usepackage{xr-hyper}
\usepackage{filecontents}
\usepackage{bbm}


\usetikzlibrary{decorations.pathreplacing,calc}
\usepackage[ruled,vlined]{algorithm2e}
\usepackage{cite}[sorting=none]
\newcommand{\STATEnonum}{\item[]}
\newcommand{\definedas}{\vcentcolon=}
\def\lf{\left\lfloor}   
\def\rf{\right\rfloor}
\newcommand{\tikzmark}[1]{\tikz[overlay,remember picture] \node (#1) {};}
\newcommand*{\AddNote}[4]{%
    \begin{tikzpicture}[overlay, remember picture]
        \draw [decoration={brace,amplitude=0.5em},decorate,ultra thick,black]
            ($(#3)!(#1.north)!($(#3)-(0,1)$)$) --  
            ($(#3)!(#2.south)!($(#3)-(0,1)$)$)
                node [align=center, text width=2.5cm, pos=0.5, anchor=west] {#4};
    \end{tikzpicture}
}%

\renewcommand\algorithmiccomment[1]{%
  \hfill\ //\ \eqparbox{COMMENT}{#1}%
}
\newcommand\LONGCOMMENT[1]{%
  \hfill\#\ \begin{minipage}[t]{\eqboxwidth{COMMENT}}#1\strut\end{minipage}%
}
\theoremstyle{definition}
\newtheorem{theorem}{Theorem}
\newtheorem{lemma}{Lemma}
\newtheorem{proposition}{Proposition}
\newtheorem{assumption}{Assumption}
\externaldocument{main}

\begin{document}

% \title{Supplemental Material for the manuscript\\Conformal Lyapunov Optimization: Optimal Resource Allocation under Deterministic  Reliability Constraints}
% \maketitle

\section*{Supporting Material}
This document provides supporting material for the paper titled “Conformal Lyapunov Optimization: Optimal Resource Allocation under Deterministic Reliability Guarantees.” 

The content is organized as follows. Section~\ref{sec:lyapunov_derivations} presents the mathematical derivation of the instantaneous within-frame resource allocation problem in~\eqref{eq:upper_bound}, while Section~\ref{sec:lyapunov_classical_derivations} provides the derivation of conventional LO-based resource allocation strategies, which serve as benchmarks in the experimental evaluation.




\section{Derivations for the Within-Frame Resource Allocation Problem}\label{sec:lyapunov_derivations}
We now present the mathematical derivations that lead from Problem~\eqref{eq:long_term_prob}, with constraint~(a) removed, to the instantaneous optimization problem in~\eqref{eq:upper_bound}. These derivations follow the standard LO framework, which begins by defining the Lyapunov function as
\begin{equation}
\label{eq:lyapunov_function}
G(t)=\frac{1}{2}\sum_{n=1}^{N}\sum_{k=1}^{K}Q_{n}^{k}(t)^2,
\end{equation}
serving as a scalar measure of the overall network queue backlog or congestion state. The LO approach then aims to minimize the evolution of this function over time by focusing on the Lyapunov drift (LD), defined as the expected change in the Lyapunov function between consecutive time slots
\begin{equation}
\label{eq:lyapunov_drift}
    \Delta(t)=\mathbb{E}\{G(t+1)-G(t)|\mathbf{\Gamma}(t)\},
\end{equation}
where $\mathbf{\Gamma}(t)=\{Q_{n}^{k}(t)\}_{k \in \mathcal{U}, n \in \mathcal{N}}$ collects all the transmission queues. Exploiting the following inequality \cite{neely2022stochastic}
\begin{equation}
    \max(0,(Q-b)+A)^2\leq Q^2+A^2+b^2+2Q(A-b),
\end{equation}
the LD can be upper-bounded as follows
\begin{equation}
\label{eq:stochastic_upperbound}
\begin{split}
\Delta(t)&\leq\sum_{n,k}\xi(n)+\mathbb{E}\left\{Q_n^k(t)\left(\mathbbm{1}\{n \in \mathcal{U}\}A^n(t)+\hspace{-6pt}\sum_{(l,n) \in \mathcal{E}}\hspace{-6pt}R_{l,n}^k(t)\right.\right.\\
&\left.\left.-\sum_{(n,m) \in \mathcal{E}}\hspace{-6pt}R_{n,m}^k(t)-\mathbbm{1}\{n \in \mathcal{S}\}I_n^k(t)\right)\middle|\mathbf{\Gamma}(t)\right\},
\end{split}
\end{equation}
where, denoting by $\delta_n^+$ and the $\delta_n^-$ the out and the in degree of a node $n$ respectively, we have
\begin{equation}
    \xi(n)=1+\frac{\delta_n^{+2}+\delta_n^{-2}}{2}.
\end{equation}

Specifically, the minimization of \eqref{eq:stochastic_upperbound} pursues the mean-rate stability constraint $(b)$ of \eqref{eq:long_term_prob} \cite{neely2022stochastic}, without taking into account the objective function \eqref{eq:cost_function}. Thus, the LD is penalized with the conditional expectation of \eqref{eq:cost_function}, leading to the Lyapunov Drift Plus Penalty function (LDPP)
\begin{equation}
\label{eq:lddp}
\Delta_p(t)=\Delta(t)+V\mathbb{E}\{J(t)|\mathbf{\Gamma}(t)\},
\end{equation}
where the penalty parameter $V$ is used to explore the trade-off between the objective function \eqref{eq:objective_function} and the queue backlogs. Including the penalty in \eqref{eq:stochastic_upperbound}, we end up with the following objective function
\begin{equation}\label{eq:ldrift_bound}
    \begin{split}
\Delta_p(t)&\leq D-\hspace{-10pt}\sum_{n \in \mathcal{N}, k \in \mathcal{U}}\hspace{-12pt}\mathbb{E}\left\{Q_{n}^{k}(t)\left(\sum_{(n,m) \in \mathcal{E}}\hspace{-10pt}R_{n,m}^{k}(t)+\mathbbm{1}\{n \in \mathcal{S}\}I_{n}^{k}(t)\right.\right.\\
&\left.\left.-A^n(t)\mathbbm{1}\{n \in \mathcal{U}\}-\hspace{-8pt}\sum_{(l,n) \in \mathcal{E}}\min(R_{l,n}^{k}(t),Q_{l}^{k}(t))\right)\middle|\mathbf{\Gamma}(t)\right\}\\
&+V\mathbb{E}\left\{\eta\hspace{-6pt}\sum_{s\in\mathcal{S},k\in\mathcal{U}}\hspace{-8pt}I_{s}^{k}(t)F_{s}^{k}(t)+\hspace{-20pt}\sum_{k \in \mathcal{U},(n,m)\in\mathcal{E}}\hspace{-15pt}R_{n,m}^{k}(t)E_{n,m}(t)\middle|\mathbf{\Gamma}(t)\right\},
\end{split}
\end{equation}
where $D$ is a constant term, given by
\begin{equation}
    D=NK+K\sum_{n=1}^{N}\frac{\delta_n^{+2}+\delta_{n}^{-2}}{2}.
\end{equation}

According to stochastic optimization we remove the expectations. Then, neglecting the constant terms with respect to the optimization variables and re-arranging the summations, we end up with the instantaneous bound in \eqref{eq:upper_bound}.

\section{LO-based Resource Allocation Strategies}\label{sec:lyapunov_classical_derivations}


LO-based resource allocation strategies that enforce either average reliability or outage probability constraints address the following long-term stochastic optimization problem:
\begin{mini}
    {{\mathbf{\Phi}(t)}}{\lim_{T\to\infty}\frac{1}{T}\sum_{t=1}^{T}\mathbb{E}\{J(t)\}}{\label{eq:long_term_lyapunov_prob}}{}
    \addConstraint{\text{(a)}\;}{\lim_{F\to\infty}\frac{1}{F}\sum_{f=0}^{F-1}\mathbb{E}\left\{\overline{L_f^k}\right\}\leq r^k, \quad \forall k}{}{}
    \addConstraint{\text{(b)}\;}{\lim_{F\to\infty}\frac{1}{F}\sum_{f=0}^{F-1}\mathbb{P}_r(\overline{L^k_f}>L^k_{\max})\leq\epsilon^k, \quad \forall k}{}{}
    \addConstraint{\text{(c)}\;}{Q_{n}^{k}(t) \text{ are mean-rate stable}, \quad \forall k,n}{}
    \addConstraint{\text{(d)}\;}{P_{n}(t) \leq P_{n}^{\max}, \quad \forall n,t}{}
    \addConstraint{\text{(e)}\;}{\sum_{k=1}^{K}I_{s}^{k}(t) \leq I_s^{\max}, \quad \forall s,t}
    \addConstraint{\text{(f)}\;}{\sum_{k=1}^{K}R_{n,m}^{k}(t)\leq R_{n,m}^{\mathrm{max}}, \quad \forall (n,m) \in \mathcal{E},t}{}
\end{mini}

\begin{algorithm}[ht]
\label{alg:lyapunov_opt_procedure}
\begin{algorithmic}[1]

\STATEnonum \textbf{Input: }Graph $\mathcal{G}=(\mathcal{N},\mathcal{E})$; time frame duration $S$; and step-sizes $\beta^k$, $\xi^k$\\
\STATEnonum \textbf{Initialize} $\{Z^k_0\}_{k \in \mathcal{U}}$, $\{Y^k_0\}_{k \in \mathcal{U}}$, and $\{Q_n^k(0)\}_{k\in \mathcal{U}, n \in \mathcal{N}}$.\\
\FOR{$f=0 \dots $}
    \STATE set $\{N_f^k=0\}_{k=1}^{K}$ \text{and} $\{\overline{L}_f^k=0\}_{k=1}^{K}$\\
    \FOR{$t=fS+1,fS+2,\dots,(f+1)S$}
        \STATE solve problem \eqref{eq:classical_lo_bound}, obtaining $\{I_s^{k*}(t),R_{n,m}^{k*}(t),P_{n,m}^{*}(t),\theta^{k*}(t)\}_{s \in \mathcal{S}, (n,m) \in \mathcal{E}, k \in \mathcal{U}}$\\
        \FOR {$s \in \mathcal{S}$}
             \FOR {$k \in \mathcal{U}$}
                \IF {$I_{s}^{k*}(t)=1$}
                    \STATE get the DU $\tau^k(T_s^k(t))$ at the head of queue $Q_{s}^{k}(t)$%\tikzmark{top} \tikzmark{right}\\
                    \STATE produce a decision $\mathcal{C}_s(\tau^k(T_s^k(t)),\theta(f))$\\ 
                    \STATE evaluate loss $L_t^k=L_s(\tau^k(T_s^k(t)),\theta^k_f)$ \\
                    \STATE update the average loss $\overline{L}_f^k=\frac{N_f^k}{N_f^k+1}\overline{L}_f^k+\frac{L_t^k}{N_f^k+1}$
                    \STATE update the number of decisions $N_f^k=N_f^k+1$
                \ENDIF
             \ENDFOR
        \ENDFOR
        \STATE update the physical queues $\{\{Q_{n}^{k}(t+1)\}_{n=1}^N\}_{k=1}^K$ via \eqref{eq:system_queues}
    \ENDFOR
    \STATE update the virtual queues $\{Z^k_{f+1}\}_{k=1}^{K}$ using \eqref{eq:fnr_queue}, \hspace{6pt}
    \STATE update the virtual queues $\{Y^k_{f+1}\}_{k=1}^{K}$ using \eqref{eq:outage_queue}
\ENDFOR
%\AddNote{top}{bottom}{right}{A-CRC}
%\AddNote{top1}{bottom1}{right}{LO}
\end{algorithmic}
\caption{LO with Long-Term Reliability Constraints}
\label{alg:lyapunov_algorithm}
\end{algorithm}

To enforce the long-term constraints in \eqref{eq:long_term_lyapunov_prob}—specifically, constraints (a) and (b)—virtual queues are introduced. For the long-term average reliability constraint in (\ref{eq:long_term_lyapunov_prob}a), the virtual queue associated with user $k$ is constructed as in~\cite{neely2022stochastic}
\begin{equation}\label{eq:fnr_queue}
Z^k_{f+1}=\max(0,Z^k_f+\beta^k(\overline{L^k_f}-r^k)),
\end{equation}
where $\beta^k$ denotes a step-size parameter that controls the convergence speed of the algorithm, and $\overline{L_f^k}$ denotes the average loss accumulated during frame $f$.

On the other hand, the outage probability constraint can be equivalently expressed as an expected value condition. This reformulation enables Problem~\eqref{eq:long_term_lyapunov_prob} to be addressed using standard LO techniques. Specifically, the constraint can be rewritten as
\begin{equation}\label{eq:outage_const}
    \lim_{F\to\infty}\frac{1}{F}\sum_{f=0}^{F-1}\mathbb{E}\left\{\mathbbm{1}(\overline{L^k_f}>L^k_{\max})\right\} \leq \epsilon^k,
\end{equation}
where $\mathbbm{1}(\cdot)$ denotes the indicator function.
Similarly to the previous case, the virtual queue associated with the $k$-th user for constraint (\ref{eq:long_term_lyapunov_prob}b) is defined as
\begin{equation}\label{eq:outage_queue}
    Y^k_{f+1}=\max\left(0,Y^k_{f}+\xi^k\left(u\left({L}^k_f-L^k_{\max}\right)-\epsilon^k\right)\right),
\end{equation}
where $\xi^k$ is the step-size parameter, and $u(\cdot)$ denotes the Heaviside step function.

By designing a control policy that ensures the mean-rate stability of the virtual queues in~\eqref{eq:outage_queue} and \eqref{eq:fnr_queue}, the long-term constraint in (\ref{eq:long_term_lyapunov_prob}a) and (\ref{eq:long_term_lyapunov_prob}b) are also satisfied. To this end, we define the following Lyapunov function
\begin{equation}
    G(t,f)=\frac{1}{2}\left[\sum_{n=1}^{N}\sum_{k=1}^{K}Q_n^k(t)^2+\sum_{k=1}^{K}(Z_f^k)^2+\sum_{k=1}^{K}(Y^k_f)^2\right].
\end{equation}

Proceeding analogously to the CLO case and applying the Lyapunov drift theorem~\cite{neely2022stochastic}, together with the drift-plus-penalty bound in~\eqref{eq:ldrift_bound}, we manage the non-linearity introduced by the step function using the inequality $u(\overline{L^k_f}-L^k_{\max})\leq\overline{L^k_{f}}+1$. This leads to the following instantaneous optimization problem:
\begin{equation}
    \begin{split}
        \min_{\mathbf{\Phi}(t)}\; &VJ(t)+\sum_{k=1}^{K}(\beta^kZ^k_f+\xi^kY^k_f)\overline{L_f^k} \\
        &-\hspace{-12pt}\sum_{(n,m) \in \mathcal{E}, k \in \mathcal{U}}\hspace{-15pt}U_{n,m}^{k}(t)R_{n,m}^{k}(t)-\hspace{-12pt}\sum_{n \in \mathcal{N},k\in \mathcal{U}}\hspace{-10pt}\mathbbm{1}\{n \in \mathcal{S}\}Q_{n}^k(t)I_n^k(t) \\
        \text{s.t.} \quad &\text{(\ref{eq:long_term_lyapunov_prob}c)--(\ref{eq:long_term_lyapunov_prob}e)}.
    \end{split}
    \label{eq:classical_lo_bound}
\end{equation}

It is important to note that, although the frame loss $\overline{L_f^k}$ governs the evolution of the virtual queues, it is not directly dependent on the control actions, i.e., the node selection vector $\mathbf{I}(t)$ and the threshold configuration $\mathbf{\Theta}(t)$. To address this, following the approach in~\cite{binucci2023multi}, we approximate $\overline{L_f^k}$ with a surrogate function based on the evaluation of the average loss on a portion of the test data:
\begin{equation}
    \overline{L_f^k} \approx \sum_{s \in \mathcal{S}} I_s^k(t)\tilde{L}_s(\theta^k(t)),
\end{equation}
where $\tilde{L}_s(\theta^k(t))$ denotes the average reliability loss for server $s$ under hyperparameter $\theta^k$. These values can be precomputed and stored in look-up tables, one for each server.

The complete LO-based resource allocation strategy is summarized in Algorithm~\ref{alg:lyapunov_algorithm}.



\makeatletter\@input{xx.tex}\makeatother

\end{document}
